Maximal Classicalization of Finite-Group Quantum Reference-Frame Noise

A finite quantum reference token with group-valued misalignment induces a random-unitary channel, but optimal degradation is generally an optimization over all quantum post-processings. For a unitary representation U of a finite group G, we prove that the following conditions are equivalent: U contains every irreducible type; one ancilla-assisted input has an orthonormal G-orbit; signed group measures embed isometrically into channels in diamond norm; and, for every pair of noise laws p,q, $\inf_{\Lambda\in\mathrm{CPTP}} \frac{1}{2}\|\Phi_q^U-\Lambda\circ\Phi_p^U\|_\diamond =\min_{r\in\mathcal{P}(G)}\frac{1}{2}\|q-r*p\|_1$. Thus representation completeness is the exact carrier condition for universal reduction of quantum post-processing to classical convolution. We determine the minimum ancilla dimensions for an orthogonal orbit and for an invariant calibration seed. For an incomplete carrier, with visible Plancherel dimension S(U), we derive the exact conditional-expectation distance $\frac{1}{2}\|\operatorname{id}-\Phi_u^U\|_\diamond=1-1/S(U)$ and an explicit quantum--classical deficiency gap. For irreducible carriers the deficiency is obtained in closed form; the faithful two-dimensional representation of $S_3$ yields an exact ten-percent reduction relative to classical convolution. We also characterize law identifiability through the conjugation representation, provide finite linear programs and decision witnesses, and establish both a finite-dimensional obstruction and stable visible-band reconstruction for infinite compact groups. Deterministic ancillary code reproduces the finite-group examples and numerical regression checks.

==> anc/BUILD.md <==
# Build instructions

The archive includes `main.bbl`, so a clean arXiv-style build does not require
running BibTeX:

```bash
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
```

To regenerate `main.bbl` in a full TeX installation, run `latexmk -pdf main.tex`.


==> anc/README.md <==
# Reproduction notes

Run the deterministic finite-group checks from the archive root:

```bash
python3 anc/verify_maximal_classicalization.py
```

The script verifies the complete and incomplete `S_3` examples, the minimum
orbit ancilla, the signed-measure isometry, the CPTP-induced convolution
kernel used in the main proof, the visible-index witness, the product-group
law, the `Z_5` invisible harmonic, and an abelian `C_3` control. It also
regenerates `figures/s3_maximality_gap.pdf` with fixed PDF metadata.

No report is written by default. To retain a text report, run:

```bash
python3 anc/verify_maximal_classicalization.py --write-report
```

The report is then created under `anc/reproduction/`, which is intentionally
excluded from the arXiv package.


==> anc/requirements.txt <==
numpy==2.3.5
matplotlib==3.10.8


==> anc/verify_maximal_classicalization.py <==
#!/usr/bin/env python3
"""Deterministic regression checks for maximal finite-group classicalization."""
from __future__ import annotations

import argparse
import math
import platform
from datetime import datetime, timezone
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

mpl.rcParams["pdf.fonttype"] = 42
mpl.rcParams["ps.fonttype"] = 42

ROOT = Path(__file__).resolve().parent
PACKAGE_ROOT = ROOT.parent
FIGURES = PACKAGE_ROOT / "figures"
FIXED_TIME = datetime(2026, 7, 25, tzinfo=timezone.utc)


def s3_representations() -> tuple[list[str], list[np.ndarray], list[np.ndarray]]:
    """Return names, standard 2D matrices, and 1+sgn+standard matrices."""
    angle = 2 * math.pi / 3
    r = np.array(
        [[math.cos(angle), -math.sin(angle)], [math.sin(angle), math.cos(angle)]],
        dtype=float,
    )
    s = np.diag([1.0, -1.0])
    standard: list[np.ndarray] = []
    names: list[str] = []
    for j in range(3):
        standard.append(np.linalg.matrix_power(r, j))
        names.append(f"r{j}")
    for j in range(3):
        standard.append(s @ np.linalg.matrix_power(r, j))
        names.append(f"sr{j}")

    complete: list[np.ndarray] = []
    for index, matrix in enumerate(standard):
        sign = 1.0 if index < 3 else -1.0
        unitary = np.zeros((4, 4), dtype=float)
        unitary[0, 0] = 1.0
        unitary[1, 1] = sign
        unitary[2:, 2:] = matrix
        complete.append(unitary)
    return names, standard, complete


def multiplication_table(representation: list[np.ndarray]) -> tuple[np.ndarray, np.ndarray]:
    """Recover multiplication and inversion tables from a faithful representation."""
    size = len(representation)
    multiplication = np.empty((size, size), dtype=int)
    for a in range(size):
        for b in range(size):
            product = representation[a] @ representation[b]
            errors = [np.linalg.norm(product - candidate) for candidate in representation]
            multiplication[a, b] = int(np.argmin(errors))
            assert errors[multiplication[a, b]] < 1e-11
    identity = int(np.argmin([np.linalg.norm(x - np.eye(x.shape[0])) for x in representation]))
    inverse = np.empty(size, dtype=int)
    for a in range(size):
        matches = [b for b in range(size) if multiplication[a, b] == identity]
        assert len(matches) == 1
        inverse[a] = matches[0]
    return multiplication, inverse


def canonical_purification(rho: np.ndarray) -> np.ndarray:
    values, vectors = np.linalg.eigh(rho)
    square_root = (vectors * np.sqrt(np.maximum(values, 0.0))) @ vectors.T.conj()
    return square_root.reshape(-1, order="F")


def superoperator(unitary: np.ndarray) -> np.ndarray:
    return np.kron(unitary.conj(), unitary)


def random_cptp_kraus(dimension: int, rank: int, rng: np.random.Generator) -> list[np.ndarray]:
    """Generate a deterministic random CPTP map from a Haar isometry."""
    matrix = rng.normal(size=(rank * dimension, dimension)) + 1j * rng.normal(
        size=(rank * dimension, dimension)
    )
    q, _ = np.linalg.qr(matrix)
    kraus = [q[k * dimension : (k + 1) * dimension, :] for k in range(rank)]
    completeness = sum(k.conj().T @ k for k in kraus)
    assert np.linalg.norm(completeness - np.eye(dimension)) < 1e-12
    return kraus


def make_figure() -> None:
    FIGURES.mkdir(parents=True, exist_ok=True)
    t = np.linspace(0, 5 / 6, 250)
    fig, axis = plt.subplots(figsize=(6.5, 4.0))
    axis.plot(t, t, label="classical / complete carrier")
    axis.plot(t, 0.9 * t, linestyle="--", label=r"faithful $S_3$ standard carrier")
    axis.plot(t, 0.96 * t, linestyle="-.", label=r"visible $1\oplus\mathrm{std}$ upper bound")
    axis.plot(t, 0.6 * t, linestyle=":", label=r"visible $1\oplus\mathrm{sgn}$ upper bound")
    axis.fill_between(t, 0.9 * t, t, alpha=0.12, label="exact standard-carrier gap")
    axis.set_xlabel(r"perturbation amplitude $t$")
    axis.set_ylabel("post-processing deficiency")
    axis.legend(frameon=False)
    axis.grid(alpha=0.25)
    fig.tight_layout()
    fig.savefig(
        FIGURES / "s3_maximality_gap.pdf",
        metadata={"CreationDate": FIXED_TIME, "ModDate": FIXED_TIME},
    )
    plt.close(fig)


def run_checks() -> list[str]:
    names, standard, complete = s3_representations()
    multiplication, inverse = multiplication_table(complete)

    rho = np.diag([1 / 6, 1 / 6, 1 / 3, 1 / 3])
    psi = canonical_purification(rho)
    orbit = [np.kron(unitary, np.eye(4)) @ psi for unitary in complete]
    gram = np.array([[np.vdot(x, y) for y in orbit] for x in orbit])
    gram_error = float(np.max(np.abs(gram - np.eye(6))))
    assert gram_error < 1e-12

    # Exact minimum orbit ancilla for 1+sgn+standard is two.
    psi2 = np.zeros(4 * 2, dtype=complex)
    psi2[0 * 2 + 0] = math.sqrt(1 / 6)
    psi2[1 * 2 + 0] = math.sqrt(1 / 6)
    psi2[2 * 2 + 0] = math.sqrt(1 / 3)
    psi2[3 * 2 + 1] = math.sqrt(1 / 3)
    orbit2 = [np.kron(unitary, np.eye(2)) @ psi2 for unitary in complete]
    gram2 = np.array([[np.vdot(x, y) for y in orbit2] for x in orbit2])
    gram2_error = float(np.max(np.abs(gram2 - np.eye(6))))
    assert gram2_error < 1e-12

    rng = np.random.default_rng(20260725)

    # Signed-measure isometry on the orthogonal orbit input.
    sigma = rng.normal(size=6)
    output = sum(sigma[g] * np.outer(orbit[g], orbit[g].conj()) for g in range(6))
    trace_norm = float(np.sum(np.abs(np.linalg.eigvalsh(output))))
    l1_norm = float(np.sum(np.abs(sigma)))
    assert abs(trace_norm - l1_norm) < 1e-11

    # Direct regression of the key proof step: every local CPTP post-processing
    # induces a subnormalized left-convolution kernel on the orbit measurement.
    kraus = random_cptp_kraus(4, 3, rng)
    kernel = np.empty((6, 6), dtype=float)
    for h in range(6):
        for g in range(6):
            kernel[h, g] = sum(
                abs(np.vdot(orbit[h], np.kron(operator, np.eye(4)) @ orbit[g])) ** 2
                for operator in kraus
            )
    identity = names.index("r0")
    r0 = kernel[:, identity].copy()
    predicted = np.empty_like(kernel)
    for h in range(6):
        for g in range(6):
            relative = multiplication[h, inverse[g]]
            predicted[h, g] = r0[relative]
    convolution_error = float(np.max(np.abs(kernel - predicted)))
    column_mass_error = float(np.max(np.abs(kernel.sum(axis=0) - kernel[:, 0].sum())))
    assert convolution_error < 2e-12
    assert column_mass_error < 2e-12
    assert np.all(kernel.sum(axis=0) <= 1 + 2e-12)

    # Exact irreducible S3 contrast: tau=e-(average nonidentity).
    tau = np.array([1.0] + [-0.2] * 5)
    channel_matrix = sum(tau[g] * superoperator(standard[g]) for g in range(6))
    channel_law_rank = np.linalg.matrix_rank(
        np.stack([superoperator(unitary).reshape(-1) for unitary in standard], axis=1),
        tol=1e-11,
    )
    assert channel_law_rank == 6
    d = 2
    choi_output = sum(
        tau[g]
        * np.outer(
            standard[g].reshape(-1, order="F") / math.sqrt(d),
            standard[g].reshape(-1, order="F").conj() / math.sqrt(d),
        )
        for g in range(6)
    )
    irreducible_witness = float(np.sum(np.abs(np.linalg.eigvalsh(choi_output))))
    assert abs(irreducible_witness - 1.8) < 1e-12
    assert np.linalg.norm(channel_matrix) > 0

    # Visible Plancherel dimension S=1+2^2=5 for 1+standard.
    visible_representation: list[np.ndarray] = []
    for matrix in standard:
        unitary = np.zeros((3, 3))
        unitary[0, 0] = 1
        unitary[1:, 1:] = matrix
        visible_representation.append(unitary)
    visible_rho = np.diag([1 / 5, 2 / 5, 2 / 5])
    visible_psi = canonical_purification(visible_rho)
    visible_pure = np.outer(visible_psi, visible_psi.conj())
    visible_twirl = sum(
        np.kron(unitary, np.eye(3))
        @ visible_pure
        @ np.kron(unitary.T, np.eye(3))
        for unitary in visible_representation
    ) / 6
    visible_half_distance = 0.5 * float(
        np.sum(np.abs(np.linalg.eigvalsh(visible_pure - visible_twirl)))
    )
    assert abs(visible_half_distance - 0.8) < 1e-12

    pp_minimum = float("inf")
    for _ in range(500):
        matrix = rng.normal(size=(9, 9)) + 1j * rng.normal(size=(9, 9))
        positive = matrix @ matrix.conj().T
        positive /= np.trace(positive).real
        twirled = sum(
            np.kron(unitary, np.eye(3))
            @ positive
            @ np.kron(unitary.T, np.eye(3))
            for unitary in visible_representation
        ) / 6
        pp_minimum = min(pp_minimum, float(np.linalg.eigvalsh(twirled - positive / 5).min()))
    assert pp_minimum > -1e-11

    # Product-group law for standard x standard: S=4^2=16.
    product_psi = np.kron(
        canonical_purification(np.eye(2) / 2),
        canonical_purification(np.eye(2) / 2),
    )
    product_psi = product_psi.reshape(2, 2, 2, 2).transpose(0, 2, 1, 3).reshape(-1)
    product_pure = np.outer(product_psi, product_psi.conj())
    product_twirl = np.zeros_like(product_pure)
    for first in standard:
        for second in standard:
            operator = np.kron(np.kron(first, second), np.eye(4))
            product_twirl += operator @ product_pure @ operator.T
    product_twirl /= 36
    product_half_distance = 0.5 * float(
        np.sum(np.abs(np.linalg.eigvalsh(product_pure - product_twirl)))
    )
    assert abs(product_half_distance - 15 / 16) < 1e-12

    # Invisible second harmonic for the Z5 phase token.
    zeta = np.exp(2j * math.pi / 5)
    phase_unitaries = [np.diag([1, zeta**g]) for g in range(5)]
    second_harmonic = np.array([math.cos(4 * math.pi * g / 5) for g in range(5)])
    invisible_map = sum(
        second_harmonic[g] * superoperator(phase_unitaries[g]) for g in range(5)
    )
    invisible_norm = float(np.linalg.norm(invisible_map, ord=2))
    assert invisible_norm < 1e-12

    # Abelian complete-carrier control: all C3 character sectors give the regular orbit.
    omega = np.exp(2j * math.pi / 3)
    cyclic = [np.diag([1, omega**g, omega ** (2 * g)]) for g in range(3)]
    cyclic_psi = canonical_purification(np.eye(3) / 3)
    cyclic_orbit = [np.kron(unitary, np.eye(3)) @ cyclic_psi for unitary in cyclic]
    cyclic_gram = np.array([[np.vdot(x, y) for y in cyclic_orbit] for x in cyclic_orbit])
    cyclic_error = float(np.max(np.abs(cyclic_gram - np.eye(3))))
    assert cyclic_error < 1e-12

    # Robust orbit-frame theorem: the minimum Gram eigenvalue controls every
    # signed branch contrast on the prepared seed.
    frame_cases = 0
    frame_min_slack = float("inf")
    for delta in (0.002, 0.01, 0.03, 0.07):
        for _ in range(250):
            noise = rng.normal(size=psi.shape) + 1j * rng.normal(size=psi.shape)
            noisy_seed = psi + delta * noise / np.linalg.norm(noise)
            noisy_seed /= np.linalg.norm(noisy_seed)
            noisy_orbit = [np.kron(unitary, np.eye(4)) @ noisy_seed for unitary in complete]
            noisy_gram = np.array([[np.vdot(x, y) for y in noisy_orbit] for x in noisy_orbit])
            lower = float(np.linalg.eigvalsh(noisy_gram).min())
            assert lower > 0.0
            sigma_frame = rng.normal(size=6) + 1j * rng.normal(size=6)
            output_frame = sum(
                sigma_frame[g] * np.outer(noisy_orbit[g], noisy_orbit[g].conj())
                for g in range(6)
            )
            output_norm = float(np.sum(np.linalg.svd(output_frame, compute_uv=False)))
            sigma_l1 = float(np.sum(np.abs(sigma_frame)))
            slack = output_norm - lower * sigma_l1
            frame_min_slack = min(frame_min_slack, slack)
            assert slack > -2e-10
            assert output_norm <= sigma_l1 + 2e-10
            frame_cases += 1

    make_figure()

    return [
        "MAXIMAL GROUP CLASSICALIZATION VERIFICATION",
        f"Python={platform.python_version()}; NumPy={np.__version__}; Matplotlib={mpl.__version__}",
        f"S3 complete-carrier orbit Gram error={gram_error:.3e}",
        f"S3 minimum-ancilla r=2 orbit Gram error={gram2_error:.3e}",
        f"S3 CPTP convolution-kernel error={convolution_error:.3e}",
        f"S3 kernel column-mass error={column_mass_error:.3e}",
        f"random signed law: output trace norm={trace_norm:.12f}; l1={l1_norm:.12f}",
        f"S3 standard-representation contrast diamond witness={irreducible_witness:.12f} (exact 1.8)",
        f"S3 standard channel-law map rank={channel_law_rank} (exactly injective on 6 laws)",
        f"S3 visible 1+std: half diamond witness={visible_half_distance:.12f} (exact 0.8, S=5)",
        f"Pimsner-Popa normalized PSD trials=500; minimum eigenvalue={pp_minimum:.3e}",
        f"S3 standard product group: half diamond witness={product_half_distance:.12f} (exact 15/16)",
        f"Z5 second-harmonic superoperator norm={invisible_norm:.3e}",
        f"C3 complete-carrier orbit Gram error={cyclic_error:.3e}",
        f"robust orbit-frame cases={frame_cases}; minimum certified slack={frame_min_slack:.3e}",
        "maximality and deficiency formulas: PASS",
        "status: PASS",
    ]


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--write-report",
        action="store_true",
        help="write anc/reproduction/verification_report.txt",
    )
    args = parser.parse_args()
    lines = run_checks()
    text = "\n".join(lines) + "\n"
    if args.write_report:
        output_dir = ROOT / "reproduction"
        output_dir.mkdir(parents=True, exist_ok=True)
        (output_dir / "verification_report.txt").write_text(text, encoding="utf-8")
    print(text, end="")


if __name__ == "__main__":
    main()

